DroidWalker: Generating Reproducible Test Cases via Automatic Exploration of Android Apps

Generating test cases through automatic app exploration is very useful for analyzing and testing Android apps. However, test cases generated by current app-exploration tools are not reproducible, i.e. when the generated test case is re-executed, the app cannot reach the same state as the explored one. As a result, app developers are not able to reproduce the failure or crash reported during the exploration, to conduct regression test after fixing the bug, or to execute the same test in different environments. In this paper, we present DroidWalker, a dynamic-analysis tool to generate reproducible test cases for Android apps. The key design of our tool is a dynamic-adaptive model that can abstract the app state in a proper granularity so every state in the model can be reached afterwards. Given an app under test, DroidWalker first explores the app to build the model. Then developers can select the state in the model to be reproduced. Finally, DroidWalker executes all the generated test cases and the app could reach exactly the same state as the explored one. We apply DroidWalker in three real usage scenarios to demonstrate its practical usage. The video of our tool is at https://youtu.be/ndUD8Gxs800.

==> section/untitled.cc <==
#include <iostream>
#include <cmath>
using namespace std;
int main(){
    int d, n;
    cin >> d >> n;
    int map[1025][1025];
    for (int i = 0; i < n; ++ i){
        int x, y;
        cin >> x >> y;
        cin >> map[x][y];
    }
    int mxt = -1;
    int mxc = 0;
    for (int x = 0; x < n; ++x){
        for (int y = 0; y < n; ++y){
            int cnt = 0;
            for (int wx = -d; wx <= d; ++wx){
                for (int wy = -d; wy <= d; ++ wy){
                    int lx = x + wx;
                    int ly = y + wy;
                    if (lx < 0 || lx > 1024 || ly < 0 || ly > 1024)
                        continue;
                    cnt += map[lx][ly];
                }
            }
            if (cnt > mxt)
            {
                mxt = cnt;
                mxc = 1;
            }
            if (cnt == mxt)
                ++ mxc; 
        }
    }
    cout << 
}
